LLM-Powered Virtual Patient Agents for Interactive Clinical Skills Training with Automated Feedback

Objective Structured Clinical Examinations (OSCEs) are essential for medical training, but they require significant resources, including professional actors and expert medical feedback. Although Large Language Models (LLMs) have introduced text-based virtual patients for communication practice, these simulations often lack the capability for richer, non-textual interactions. This paper presents a novel framework that significantly enhances LLM-based simulated patients by equipping them with action spaces, thereby enabling more realistic and dynamic patient behaviors that extend beyond text. Furthermore, our system incorporates virtual tutors that provide students with instant, personalized feedback on their performance at any time during these simulated encounters. We have conducted a rigorous evaluation of the framework's real-time performance, including system latency and component accuracy. Preliminary evaluations with medical experts assessed the naturalness and coherence of the simulated patients, as well as the usefulness and appropriateness of the virtual tutor's assessments. This innovative system provides medical students with a low-cost, accessible platform for personalized OSCE preparation at home.

==> anc/supplement.bbl <==
\begin{thebibliography}{7}
\providecommand{\natexlab}[1]{#1}
\providecommand{\url}[1]{\texttt{#1}}
\expandafter\ifx\csname urlstyle\endcsname\relax
  \providecommand{\doi}[1]{doi: #1}\else
  \providecommand{\doi}{doi: \begingroup \urlstyle{rm}\Url}\fi

\bibitem[Campillos-Llanos et~al.(2019)Campillos-Llanos, Thomas, Bilinski, Zweigenbaum, and Rosset]{CampillosLlanos2019DesigningAV}
Leonardo Campillos-Llanos, Catherine Thomas, Eric Bilinski, Pierre Zweigenbaum, and Sophie Rosset.
\newblock Designing a virtual patient dialogue system based on terminology-rich resources: Challenges and evaluation.
\newblock \emph{Natural Language Engineering}, 26:\penalty0 183 -- 220, 2019.
\newblock URL \url{https://api.semanticscholar.org/CorpusID:199008654}.

\bibitem[Danforth et~al.(2009)Danforth, Procter, Chen, Johnson, and Heller]{danforth2009development}
Douglas~R Danforth, Mike Procter, Richard Chen, Mary Johnson, and Robert Heller.
\newblock Development of virtual patient simulations for medical education.
\newblock \emph{Journal For Virtual Worlds Research}, 2\penalty0 (2), 2009.

\bibitem[Haas(2014)]{haas2014history}
John~K Haas.
\newblock A history of the unity game engine.
\newblock 2014.

\bibitem[Harden et~al.(1975)Harden, Stevenson, Downie, and Wilson]{harden1975assessment}
Ronald~M Harden, Mary Stevenson, W~Wilson Downie, and GM~Wilson.
\newblock Assessment of clinical competence using objective structured examination.
\newblock \emph{British medical journal}, 1\penalty0 (5955):\penalty0 447, 1975.

\bibitem[Harden et~al.(2015)Harden, Lilley, and Patricio]{harden2015definitive}
Ronald~M Harden, Pat Lilley, and Madalena Patricio.
\newblock \emph{The Definitive Guide to the OSCE: The Objective Structured Clinical Examination as a performance assessment.}
\newblock Elsevier Health Sciences, 2015.

\bibitem[Khan et~al.(2013)Khan, Ramachandran, Gaunt, and Pushkar]{khan2013objective}
Kamran~Z Khan, Sankaranarayanan Ramachandran, Kathryn Gaunt, and Piyush Pushkar.
\newblock The objective structured clinical examination (osce): Amee guide no. 81. part i: an historical and theoretical perspective.
\newblock \emph{Medical teacher}, 35\penalty0 (9):\penalty0 e1437--e1446, 2013.

\bibitem[Wei et~al.(2022)Wei, Wang, Schuurmans, Bosma, Xia, Chi, Le, Zhou, et~al.]{wei2022chain}
Jason Wei, Xuezhi Wang, Dale Schuurmans, Maarten Bosma, Fei Xia, Ed~Chi, Quoc~V Le, Denny Zhou, et~al.
\newblock Chain-of-thought prompting elicits reasoning in large language models.
\newblock \emph{Advances in neural information processing systems}, 35:\penalty0 24824--24837, 2022.

\end{thebibliography}

